Contestable Agents for Data Governance: Recording Human Stewardship of AI-Generated Metadata Across Structured and Unstructured Systems

Industrial organizations hold operational knowledge in structured records, such as telemetry, point lists, and transactions, and in unstructured sources, such as manuals, service notes, communications, and inspection reports. Governance programs often manage these sources separately. Classifying, linking, and documenting them depends on a small group of employees with deep domain knowledge. Agents built on large language models can propose metadata, cite documents, and flag quality issues, but unreviewed proposals can spread errors into downstream systems. A perfunctory approval leaves no record of what a reviewer checked. We present contestable governance: specialist agents produce scored, cited arguments for disputed metadata decisions; a steward can accept, reject, modify, or add arguments before commit; and a governance record retains the evidence, interventions, and outcome. A versioned domain glossary supplies model-specific terms and acronym definitions to the agents. We describe the workflow, a triage path that reserves full argumentation for uncertain proposals while preserving review before commit, the scoring and record models, and a gate that controls which verified decisions become precedent. Two HVAC use cases illustrate the pattern: point classification using Brick Schema class labels, supported by an open reference implementation, and an illustrative warranty failure-mode decision linking claim fields and telemetry to service notes and revisioned bulletins.

==> anc/reproduce_warranty_scores.py <==
"""Reproduce the synthetic warranty strengths and margins in main.tex.

Run with ``python3 reproduce_warranty_scores.py`` from any directory.
The base scores below are illustrative inputs from Table 1, not measured
probabilities. This script implements Equation 1 with ten synchronous updates.
It saves every argument's first and final strengths, a convergence check, and
an alpha sensitivity check to warranty_score_results.txt.
"""

from math import exp
from pathlib import Path
from typing import Mapping


ALPHA = 0.3
ITERATIONS = 10


def score_case(
    support: Mapping[str, float], challenge: Mapping[str, float], alpha: float = ALPHA
) -> tuple[dict[str, float], dict[str, float], float, float, float]:
    """Return strengths, margin, and last-step strength and margin changes.

    Arguments on the same side support one another, excluding themselves.
    Every argument attacks every argument on the opposing side.
    """
    labels = list(support) + list(challenge)
    base = list(support.values()) + list(challenge.values())
    split = len(support)
    strength = base.copy()  # f^0 = tau
    first_strengths = []

    for iteration in range(ITERATIONS):
        previous = strength
        updated = []
        for index, score in enumerate(base):
            if index < split:
                same_side = range(split)
                opposing_side = range(split, len(base))
            else:
                same_side = range(split, len(base))
                opposing_side = range(split)

            support_sum = sum(
                previous[other] for other in same_side if other != index
            )
            attack_sum = sum(previous[other] for other in opposing_side)
            z = score + alpha * support_sum - alpha * attack_sum
            updated.append(1.0 / (1.0 + exp(-z)))
        if iteration == 0:
            first_strengths = updated.copy()
        strength = updated

    margin = sum(strength[:split]) - sum(strength[split:])
    previous_margin = sum(previous[:split]) - sum(previous[split:])
    max_last_step_change = max(
        abs(current - prior) for current, prior in zip(strength, previous)
    )
    return (
        dict(zip(labels, first_strengths)),
        dict(zip(labels, strength)),
        margin,
        max_last_step_change,
        abs(margin - previous_margin),
    )


def main() -> None:
    # Table 1: fictional claim, telemetry, bulletin, and service-note evidence.
    sensor_support = {"S1": 0.70, "S2": 0.65, "S3": 0.80}
    sensor_challenge = {"S4": 0.75, "S5": 0.75}
    linkage_support = {"D1": 0.80, "D2": 0.85}
    linkage_challenge = {"D3": 0.70}

    # Steward rejects the out-of-scope S3 and adds S6 from the service note.
    cases = (
        ("Sensor before review", sensor_support, sensor_challenge),
        ("Linkage before review", linkage_support, linkage_challenge),
        (
            "Sensor after review",
            {key: value for key, value in sensor_support.items() if key != "S3"},
            {**sensor_challenge, "S6": 0.85},
        ),
        ("Linkage after review", linkage_support, linkage_challenge),
    )

    lines = [f"alpha={ALPHA}, iterations={ITERATIONS}", ""]
    for title, support, challenge in cases:
        first, final, margin, strength_change, margin_change = score_case(
            support, challenge
        )
        lines.extend((title, "ID  Effect       tau        f^1       f^10"))
        for effect, arguments in (("support", support), ("challenge", challenge)):
            for label, base_score in arguments.items():
                lines.append(
                    f"{label:<3} {effect:<9} {base_score:>8.6f} "
                    f"{first[label]:>10.6f} {final[label]:>10.6f}"
                )
        link_count = len(support) + len(challenge) - 1
        contraction_bound = 0.25 * ALPHA * link_count
        if contraction_bound >= 1:
            raise ValueError("The contraction error bound requires q < 1")
        fixed_point_error_bound = (
            contraction_bound / (1 - contraction_bound) * strength_change
        )
        margin_error_bound = (
            len(support) + len(challenge)
        ) * fixed_point_error_bound
        lines.extend(
            (
                f"Raw margin: {margin:.6f}",
                f"Max |f^10 - f^9|: {strength_change:.9g}",
                f"|margin^10 - margin^9|: {margin_change:.9g}",
                f"Contraction bound: {contraction_bound:.3f}",
                f"Fixed-point strength error bound: {fixed_point_error_bound:.9g}",
                f"Fixed-point margin error bound: {margin_error_bound:.9g}",
                "",
            )
        )

    lines.append("Alpha sensitivity (raw margins and selected tag)")
    for trial_alpha in (0.2, 0.3, 0.4):
        trial_margins = {
            title: score_case(support, challenge, alpha=trial_alpha)[2]
            for title, support, challenge in cases
        }
        for stage in ("before review", "after review"):
            sensor = trial_margins[f"Sensor {stage}"]
            linkage = trial_margins[f"Linkage {stage}"]
            selected = "Sensor" if sensor > linkage else "Linkage"
            lines.append(
                f"alpha={trial_alpha:.1f}, {stage}: Sensor={sensor:.6f}, "
                f"Linkage={linkage:.6f}, selected={selected}"
            )

    report = "\n".join(lines)
    results_path = Path(__file__).with_name("warranty_score_results.txt")
    results_path.write_text(report, encoding="utf-8")
    print(report)
    print(f"Saved per-argument results to {results_path}")


if __name__ == "__main__":
    main()


==> anc/warranty_score_results.txt <==
alpha=0.3, iterations=10

Sensor before review
ID  Effect       tau        f^1       f^10
S1  support   0.700000   0.664854   0.682928
S2  support   0.650000   0.657010   0.672681
S3  support   0.800000   0.680267   0.702924
S4  challenge 0.750000   0.581759   0.575701
S5  challenge 0.750000   0.581759   0.575701
Raw margin: 0.907130
Max |f^10 - f^9|: 3.19371926e-07
|margin^10 - margin^9|: 1.50460712e-06
Contraction bound: 0.300
Fixed-point strength error bound: 1.36873682e-07
Fixed-point margin error bound: 6.84368412e-07

Linkage before review
ID  Effect       tau        f^1       f^10
D1  support   0.800000   0.699517   0.698866
D2  support   0.850000   0.706822   0.708676
D3  challenge 0.700000   0.551071   0.568991
Raw margin: 0.838551
Max |f^10 - f^9|: 4.70378847e-10
|margin^10 - margin^9|: 1.29567868e-09
Contraction bound: 0.150
Fixed-point strength error bound: 8.30080318e-11
Fixed-point margin error bound: 2.49024095e-10

Sensor after review
ID  Effect       tau        f^1       f^10
S1  support   0.700000   0.547358   0.556808
S2  support   0.650000   0.538673   0.545294
S4  challenge 0.750000   0.695297   0.699494
S5  challenge 0.750000   0.695297   0.699494
S6  challenge 0.850000   0.709921   0.718911
Raw margin: -1.015798
Max |f^10 - f^9|: 8.09689493e-09
|margin^10 - margin^9|: 3.72526132e-08
Contraction bound: 0.300
Fixed-point strength error bound: 3.47009783e-09
Fixed-point margin error bound: 1.73504891e-08

Linkage after review
ID  Effect       tau        f^1       f^10
D1  support   0.800000   0.699517   0.698866
D2  support   0.850000   0.706822   0.708676
D3  challenge 0.700000   0.551071   0.568991
Raw margin: 0.838551
Max |f^10 - f^9|: 4.70378847e-10
|margin^10 - margin^9|: 1.29567868e-09
Contraction bound: 0.150
Fixed-point strength error bound: 8.30080318e-11
Fixed-point margin error bound: 2.49024095e-10

Alpha sensitivity (raw margins and selected tag)
alpha=0.2, before review: Sensor=0.802561, Linkage=0.795081, selected=Sensor
alpha=0.2, after review: Sensor=-0.899005, Linkage=0.795081, selected=Linkage
alpha=0.3, before review: Sensor=0.907130, Linkage=0.838551, selected=Sensor
alpha=0.3, after review: Sensor=-1.015798, Linkage=0.838551, selected=Linkage
alpha=0.4, before review: Sensor=1.043204, Linkage=0.887210, selected=Sensor
alpha=0.4, after review: Sensor=-1.165137, Linkage=0.887210, selected=Linkage
